Emergence of Elastic Softening Featuring Ultra-Slow Dynamics Around Magnetic Critical Endpoint in UCoAl

We conducted an investigation on the temperature and magnetic field dependence of the elastic properties of UCoAl. The longitudinal elastic stiffness, $C_{33}$, exhibits significant softening as the system approaches the critical endpoint (CEP). This softening is indicative of an ultrasonic dispersion phenomenon, where the anomaly in the elastic constants diminishes with increasing measurement frequency. Fine structures were observed near the CEP in higher frequencies. The magnetic field dependence of $C_{33}$ can be explained by assuming a specific field dependence of the relaxation time. Remarkably, we recorded a relaxation time of 3.5$\times$10$^{-8}$ s in the vicinity of the CEP, which is the longest observed value among solids. These peculiar ultrasonic properties cannot be explained solely by Ising-like ferromagnetic fluctuations, suggesting the involvement of the quadrupole (orbital) degree of freedom in the formation of the CEP. We discussed the origin of these observed phenomena in relation to the magnetic ground state of the UCoAl system.

==> anc/Supplement.tex <==
\documentclass[a4paper,11pt]{article}
%\documentclass{article}
\usepackage[margin=20truemm]{geometry}
\usepackage{graphicx}% Include figure files

\begin{document}

\title{
Supplemental Material\\
for ``Emergence of Elastic Softening featuring Ultra-Slow Dynamics\\
around Magnetic Critical Endpoint in UCoAl''
}

\author{
M. Yoshizawa, Y. Shimizu, Y. Nakanishi, A. Nakamura, Y. Homma, F. Honda, and D. Aoki
}

\maketitle

\section{On the Ultrasonic Measurements}
Ultrasonic measurements were made by the pulse-echo method.
Burst waves converted from electrical signals to acoustic signals by a piezo-electric transducer enter the sample and propagate through the sample.
The acoustic signal reaches the other end face of the sample and is converted into an electrical signal by another  piezo-electric transducer.
The acoustic pulse signal is repeatedly reflected between the two end-faces, and the series of signals is observed as an echo train.
Figure 1 shows the echo signals of the five frequencies of $C_{33}$ and the echo signal of $C_{44}$ as a function of time.
In this figure, the gray area represents the position and width of the drive pulse. 
The red color is the position of the signal detection.
At this time location, a so-called gate is placed to detect the phase difference between the observed echo signal and the continuous wave used to create the burst wave as a reference.
In the phase comparison method, two continuous waves with a phase difference of 90 degrees from each other are used as references.
This yields the sine and cosine components of the signal.
In the ORPHEUS method, the frequency is fixed, and using the fact that the change in phase is proportional to the change in sound velocity, a sound velocity measurement was made.
We could observe nice echo trains that echo signals are well reflected by the repeated reflections at the end faces, except the 12.10 MHz signal.
At 12.10 MHz, the echo signal train was not obvious.
However, the measurements were judged to be normal, since the echo trains were observed in the signals at 60.92 MHz and 85.61 MHz, which are the 5th and 7th harmonics of the fundamental frequency of the same piezo-electric transducer, respectively.
We set the gate at the 0th echo at 12.10 MHz, where the signal that passed through the sample once, to perform the the measurements, since the position at which the echo signal appears is common to all frequencies.

\section{On the Relaxation time and its Model}
Figure 2 shows the relaxation times calculated from the 12.10 MHz and 34.25 MHz data as a function of the difference in magnetic field from the metamagnetic transition field $H_{\rm m}$.
In the $H > H_{\rm m}$ region, all data are found to follow a universal curve, when the magnetic field difference $\Delta T$ is divided by an appropriate factor for each temperature listed in the figure.
On the other hand, no systematic behavior was found for the $H < H_{\rm m}$ region.
On the basis of the results, we constructed a model assuming a power law in this article.

Figure 3 shows the relaxation time data (blue circles) and its model (red line) at each temperature.
The $C_{33}$ data at 34.25 MHz (blue circles) and the calculation results using the 12.10 MHz data and model are shown as red lines.
The power law fits the relaxation time data in the region $H > H_{\rm m}$, whereas it do not explain tthem for $H < H_{\rm m}$ so well.
Nevertheless, the data of $C_{33}$ at 34.25 MHz are well explained by the calculation.
It would be noted that background effects are significant when calculating relaxation times from 12.10 MHz and 34.25 MHz data.
We adopted the 106.5 MHz data for the background.
Fine tunings of the background will be needed by adding separate constant values for $H > H_{\rm m}$ and $H < H_{\rm m}$ to get better results.
However, it leads artifacts and obscures the whole truth of CEPs.
When calculating $C_{33}$ at 34 MHz from the $\tau$ model and 12.10 MHz data, it was necessary to assume the region III around $H_{\rm m}$ where the $\tau$ is constant.
In Fig. 3, the relaxation time near $H_{\rm m}$ is wavy, but shows almost the same value as that set to reproduce the data.

\begin{figure}
\begin{center}
\includegraphics[width=15cm]{figs1.eps}
\end{center}
\caption{
Echo signals of $C_{33}$ at 12.10 MHz, 34.25 MHz, 60.92 MHz, 85.61 MHz and 106.5 Mz, and $C_{44}$ at 19.72 MHz. Gray is the position of the driving pulse, and red is the gate position, where the phase signals are acquired.
}
\end{figure}


\begin{figure}
\begin{center}
\includegraphics[width=15cm]{figs2.eps}
\end{center}
\caption{
Relaxation time $\tau$ calculated by the data of 12.10 MHz and 34.25 MHz as a function of magnetic field difference from $H_{\rm m}$. 
In the region of $H > H_{\rm m}$, The field difference was divided by Factor listed in the Figure.
}
\end{figure}

\begin{figure}
\begin{center}
\includegraphics[width=15cm]{sfig3_1.eps}
\includegraphics[width=15cm]{sfig3_2.eps}
\end{center}
\caption{
Calculated relaxation time $\tau$ by using the data of 12.20 MHz and 34.25 MHz at each temperature. 
Model described in the article is displayed by a red curve. 
Data of $C_{33}$ at 34.25 MHz and its calculation are shown in the right side of $\tau$.
}
\end{figure}




\end{document}
